PtrHash: Minimal Perfect Hashing at RAM Throughput

Given a set $K$ of $n$ keys, a minimal perfect hash function (MPHF) is a collision-free bijective map $\mathsf{H_{mphf}}$ from $K$ to $\{0, \dots, n-1\}$. This work presents a (minimal) perfect hash function that first prioritizes query throughput, while also allowing efficient construction for $10^9$ or more elements using 2.4 bits of memory per key. Both PTHash and PHOBIC first map all $n$ keys to $n/\lambda < n$ buckets. Then, each bucket stores a pilot that controls the final hash value of the keys mapping to it. PtrHash builds on this by using 1) fixed-width (uncompressed) 8-bit pilots, 2) a construction algorithm similar to cuckoo-hashing to find suitable pilot values. Further, it 3) uses the same number of buckets and slots for each part, with 4) a single remap table to map intermediate positions $\geq n$ to $<n$, 5) encoded using per-cacheline Elias-Fano coding. Lastly, 6) PtrHash support streaming queries, where we use prefetching to answer a stream of multiple queries more efficiently than one-by-one processing. With default parameters, PtrHash takes 2.0 bits per key. On 300 million string keys, PtrHash is as fast or faster to build than other MPHFs, and at least $2.1\times$ faster to query. When streaming multiple queries, this improves to $3.3\times$ speedup over the fastest alternative, while also being significantly faster to construct. When using $10^9$ integer keys instead, query times are as low as 12 ns/key when iterating in a for loop, or even down to 8 ns/key when using the streaming approach, just short of the 7.4 ns inverse throughput of random memory accesses.

==> query.rs <==
struct PtrHash {
    alpha: f32,        // Load factor; ~0.99
    lambda: f32,       // Average bucket size; ~3.5
    gamma: Fn(u64) -> u64,  // Bucket-assignment function
    n: usize,          // Number of elements
    S: usize,          // Slots per part
    P: usize,          // Number of parts;  P = n/(alpha·S)
    B: usize,          // Buckets per part; B = n/P/lambda
    lgS: usize         // S = 2^lgS
    pilots: Vec<u8>,   // P·B pilots
    remap: Vec<usize>, // P·S-n remap indices
}

/// Multiply a and b as if they are fractions of 2^64.
/// Compiles to taking the high 64~bits of the 64x64->128 multiplication.
fn mul(a: usize, b: usize) -> usize {
    ((a as u128 * b as u128) >> 64) as usize
}

fn query(ph: &PtrHash, key: Key) -> usize {
    let h = hash(key);
    let part = mul(ph.P, h);
    let x = ph.P * h;
    let bucket = mul(ph.B, ph.gamma(x));
    let pilot = ph.pilots[bucket];
    let slot_in_part = mul(C, h ^ (C * pilot)) & (ph.S - 1);
    let slot = (part << ph.lgS) + slot_in_part;
    return if slot < ph.n { slot } else { ph.remap[slot - ph.n] }
}

